Holographic models of non-Fermi liquid metals revisited: an effective field theory approach

Accessing the physics of strongly coupled metals in a controlled way is a challenging problem in theoretical condensed matter physics. In this paper, we revisit the possibility of understanding strongly coupled metals through a holographic duality with a weakly coupled gravitational theory in one higher dimension (i.e.\ a suitable generalization of the "AdS/CFT duality". Previous attempts at devising holographic models of strongly coupled metals have suffered from severe drawbacks; for example, they do not even seem to be able to describe a Fermi surface that satisfies Luttinger's theorem, which is ought to be a core requirement in any physically reasonable model of a metal. Here, we propose a radically different approach to constructing holographic models of strongly coupled metals. The idea is that for applications, it should be sufficient to construct a holographic dual of the effective field theory that controls the infra-red physics of the metal. We invoke recent work that has identified a precise criterion for such an effective field theory to be "emergeable" from a continuum ultra-violet (UV) theory at nonzero charge density (or its equivalent in lattice models, namely an incommensurate charge filling). We show that imposing this criterion leads to a holographic model of a strongly coupled metal with physically reasonable properties, including a Fermi surface satisfying Luttinger's theorem. We discuss a possible physical interpretation of our results.

==> anc/odesoln.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65362,       1524]
NotebookOptionsPosition[     60825,       1437]
NotebookOutlinePosition[     61287,       1455]
CellTagsIndexPosition[     61244,       1452]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"M", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "u"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "u"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "x"], "2"], "+", 
          SuperscriptBox[
           SubscriptBox["q", "y"], "2"]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[Omega]"}], " ", 
        SubscriptBox["q", "x"]}], ",", "            ", 
       RowBox[{
        RowBox[{"-", "\[Omega]"}], " ", 
        SubscriptBox["q", "y"]}]}], "}"}], ",", "\[IndentingNewLine]", "    ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", " ", 
        SubscriptBox["q", "x"]}], ",", "                 ", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox[
         SubscriptBox["q", "y"], "2"]}], ",", "        ", 
       RowBox[{
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"]}]}], "}"}], ",", "\[IndentingNewLine]", "    ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", " ", 
        SubscriptBox["q", "y"]}], ",", "                  ", 
       RowBox[{
        SubscriptBox["q", 
         RowBox[{"x", " "}]], 
        SubscriptBox["q", "y"]}], ",", "           ", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox[
         SubscriptBox["q", "x"], "2"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AA", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "t"], "[", "r", "]"}], ",", 
     RowBox[{
      SubscriptBox["A", "x"], "[", "r", "]"}], ",", 
     RowBox[{
      SubscriptBox["A", "y"], "[", "r", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.888074173312385*^9, 3.888074191729141*^9}, 
   3.888433750228222*^9, 3.888433801085693*^9, {3.888434117156951*^9, 
   3.8884341187139387`*^9}, {3.888434276867181*^9, 3.888434277736808*^9}, {
   3.888437494420019*^9, 3.888437497363255*^9}, {3.8884379304486017`*^9, 
   3.888437931522744*^9}, {3.888438943847559*^9, 3.8884389502335787`*^9}, 
   3.890517159894285*^9, 3.8905172869562483`*^9, 3.890517317578024*^9, 
   3.890519767952972*^9, {3.8915442909700947`*^9, 3.891544303318383*^9}, {
   3.8915443516783543`*^9, 3.891544353256679*^9}, {3.891544390807775*^9, 
   3.891544414840601*^9}, {3.8915444897494707`*^9, 3.8915444905414057`*^9}, {
   3.891544568942069*^9, 3.891544572450227*^9}, {3.891544757566862*^9, 
   3.8915447826178493`*^9}, 3.8915451076628647`*^9, 3.891547289529089*^9, {
   3.8915474155773163`*^9, 3.891547417227798*^9}, {3.891547573653232*^9, 
   3.891547574934857*^9}, {3.891547738037649*^9, 3.891547739917391*^9}, {
   3.896718350860937*^9, 3.896718394826166*^9}, {3.8967184376183434`*^9, 
   3.8967185508885937`*^9}, {3.896718604635543*^9, 3.89671860565513*^9}, {
   3.896718696465967*^9, 3.896718816901602*^9}, {3.896718885789147*^9, 
   3.896718908339981*^9}, {3.8967195721515903`*^9, 3.896719581910921*^9}, {
   3.896719868929997*^9, 3.89671987053483*^9}, {3.8967241513150997`*^9, 
   3.896724152096059*^9}, {3.8967249302496233`*^9, 3.896724931312685*^9}, {
   3.896725225465107*^9, 3.896725227248496*^9}, {3.896729888982297*^9, 
   3.896729890876899*^9}, {3.896730400693733*^9, 3.896730401805141*^9}, {
   3.89673129092505*^9, 3.8967312917256308`*^9}, {3.89673147204519*^9, 
   3.896731473324039*^9}, {3.896794480985078*^9, 3.896794483569145*^9}, 
   3.896794659795512*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"28c701f8-5c6a-4c47-a3ef-552bd1f0ee4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "u"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "u"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896794489378973*^9, {3.896794662655882*^9, 3.896794688379081*^9}, 
   3.896795036689942*^9, 3.8967952091014633`*^9, 3.8967960904599543`*^9, 
   3.896901101098762*^9, 3.896902361641711*^9, 3.896960161326264*^9, 
   3.896960242814196*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7719c4d4-601d-40f2-9c9b-3e4fc64b0c3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscriminantMat", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "^", "2"}], "*", 
    RowBox[{"IdentityMatrix", "[", "3", "]"}]}], " ", "+", " ", 
   RowBox[{"\[Lambda]", "*", "M"}], " ", "+", " ", 
   "\[CapitalGamma]"}]}]], "Input",
 CellChangeTimes->{{3.888074763990168*^9, 3.888074770493752*^9}, {
  3.88807483546345*^9, 3.888074838342361*^9}, {3.888076045582006*^9, 
  3.888076102668797*^9}, {3.890517178765666*^9, 3.8905171862613077`*^9}, {
  3.8905197987239637`*^9, 3.8905197992412653`*^9}, {3.890592417600031*^9, 
  3.89059242008539*^9}, {3.891543963086833*^9, 3.891543963301098*^9}, {
  3.8967185793244343`*^9, 3.8967185831198378`*^9}, {3.896718836110797*^9, 
  3.896718836820794*^9}, {3.8967190150073233`*^9, 3.8967190168701487`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ef1fe0ab-c224-4a9d-9457-7fe4d25acb43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "-", 
      SubsuperscriptBox["q", "x", "2"], "-", 
      SubsuperscriptBox["q", "y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "u"}], " ", "\[Lambda]"}], "-", 
      RowBox[{"\[Omega]", " ", 
       SubscriptBox["q", "x"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[Omega]"}], " ", 
      SubscriptBox["q", "y"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "u"}], " ", "\[Lambda]"}], "+", 
      RowBox[{"\[Omega]", " ", 
       SubscriptBox["q", "x"]}]}], ",", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "+", 
      SuperscriptBox["\[Omega]", "2"], "-", 
      SubsuperscriptBox["q", "y", "2"]}], ",", 
     RowBox[{
      SubscriptBox["q", "x"], " ", 
      SubscriptBox["q", "y"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["q", "y"]}], ",", 
     RowBox[{
      SubscriptBox["q", "x"], " ", 
      SubscriptBox["q", "y"]}], ",", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "+", 
      SuperscriptBox["\[Omega]", "2"], "-", 
      SubsuperscriptBox["q", "x", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.88807477091673*^9, 3.888074803246554*^9}, {
   3.888074839015588*^9, 3.8880748436148787`*^9}, {3.888076084266919*^9, 
   3.888076103168912*^9}, 3.88843257185664*^9, 3.888433719415348*^9, 
   3.888433759096122*^9, {3.8884337913575974`*^9, 3.888433809094021*^9}, 
   3.8884341241244164`*^9, 3.888434295077276*^9, 3.8884375028913794`*^9, 
   3.888437933383705*^9, 3.8884381776909847`*^9, 3.8884386693269663`*^9, 
   3.8884389530124893`*^9, 3.890517186975506*^9, {3.890517269271998*^9, 
   3.890517292967873*^9}, 3.890517325856722*^9, 3.890519804964867*^9, 
   3.8905198615810204`*^9, 3.890591927944708*^9, 3.891380730286297*^9, 
   3.891380775249202*^9, 3.8913808431346703`*^9, 3.891383902946239*^9, 
   3.891536340113126*^9, 3.891544310149028*^9, {3.89154437732159*^9, 
   3.8915444180438547`*^9}, {3.891544453006486*^9, 3.891544493677566*^9}, 
   3.891544576013081*^9, {3.891544769851557*^9, 3.891544789574885*^9}, 
   3.8915451122266617`*^9, {3.891547299217759*^9, 3.891547321289366*^9}, 
   3.8915474254830093`*^9, 3.891547577953714*^9, 3.891547746010188*^9, 
   3.891557325903757*^9, 3.89397035102908*^9, 3.8958517184639797`*^9, 
   3.895851837428234*^9, 3.895866363345687*^9, 3.896718592514323*^9, {
   3.896718702171049*^9, 3.8967187318805637`*^9}, 3.896718841417845*^9, 
   3.896718916358934*^9, 3.8967190181707983`*^9, 3.8967198734993973`*^9, 
   3.896719962714622*^9, {3.896724132782111*^9, 3.8967241849248657`*^9}, 
   3.8967243423574247`*^9, {3.896724794980763*^9, 3.896724833653551*^9}, 
   3.8967249341433773`*^9, 3.896725237968004*^9, 3.896725369189398*^9, 
   3.896727583238729*^9, 3.896727784643404*^9, 3.896729895655677*^9, 
   3.896730048282428*^9, 3.896730326868018*^9, 3.896730407596665*^9, 
   3.896731295282454*^9, 3.896731381370049*^9, 3.8967314755343122`*^9, 
   3.896791291464232*^9, 3.8967944894502983`*^9, {3.896794662726747*^9, 
   3.8967946884521847`*^9}, 3.8967950367588997`*^9, 3.896795209165086*^9, 
   3.8967960905439653`*^9, 3.896901101207285*^9, 3.896902361760785*^9, 
   3.8969601615508327`*^9, 3.8969602429119253`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5425db41-d9e1-4c8d-aa5b-6635eb753e29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solns", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Det", "[", "DiscriminantMat", "]"}], "==", "0"}], ",", 
    "\[Lambda]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.888074871634651*^9, 3.8880748724627323`*^9}, {
  3.888076113253392*^9, 3.8880761766910343`*^9}, {3.8915576673809967`*^9, 
  3.891557677763723*^9}, {3.8967188249543457`*^9, 3.8967188398031178`*^9}, {
  3.896724162891561*^9, 3.896724163549774*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"f42d750d-1aba-4140-a81f-645838928dbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["u", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["q", "x", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["q", "y", "2"]}], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["q", "y", "2"]}]}], ")"}]}]]}]], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["q", "x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["q", "y", "2"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["q", "y", "2"]}]}], ")"}]}]]}]], 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox[
         SuperscriptBox["u", "2"], "2"], "-", 
        SuperscriptBox["\[Omega]", "2"], "+", 
        SubsuperscriptBox["q", "x", "2"], "+", 
        SubsuperscriptBox["q", "y", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["u", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"], " ", 
            SubsuperscriptBox["q", "y", "2"]}]}]]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        SuperscriptBox["u", "2"], "2"], "-", 
       SuperscriptBox["\[Omega]", "2"], "+", 
       SubsuperscriptBox["q", "x", "2"], "+", 
       SubsuperscriptBox["q", "y", "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["u", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           SubsuperscriptBox["q", "y", "2"]}]}]]}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8880761184813223`*^9, 3.888076177112678*^9}, 
   3.8884325725978727`*^9, 3.888433721864518*^9, 3.8884337594373426`*^9, {
   3.888433791397335*^9, 3.8884338091298227`*^9}, 3.888434124156617*^9, 
   3.888434295109602*^9, 3.888437502928858*^9, 3.888437933415306*^9, 
   3.888438177715514*^9, 3.888438669353344*^9, 3.888438953044712*^9, 
   3.890517191208942*^9, {3.890517248057434*^9, 3.8905172968078747`*^9}, 
   3.890517332502214*^9, 3.890519811656268*^9, 3.890519861611784*^9, 
   3.890591928017247*^9, 3.891380730366684*^9, 3.891380775281961*^9, 
   3.8913808431653233`*^9, 3.891383902994709*^9, 3.891536340156143*^9, 
   3.891544310198526*^9, {3.891544377352627*^9, 3.891544418067809*^9}, {
   3.891544453036951*^9, 3.891544493705905*^9}, 3.891544576044977*^9, {
   3.8915447698859158`*^9, 3.8915447896008863`*^9}, 3.891545112258605*^9, {
   3.8915472992483892`*^9, 3.891547321324607*^9}, 3.89154742551789*^9, 
   3.8915475779909563`*^9, 3.891547746047714*^9, 3.891557325971537*^9, 
   3.891557678211104*^9, 3.893970351100567*^9, 3.8958517185476418`*^9, 
   3.895851837478099*^9, 3.895866363431329*^9, {3.8967186809187527`*^9, 
   3.8967187362318277`*^9}, {3.8967188299363737`*^9, 3.896718843018763*^9}, 
   3.896718918146091*^9, 3.896719019886531*^9, 3.896719873526742*^9, 
   3.896719962753695*^9, {3.89672413282613*^9, 3.8967241849565973`*^9}, 
   3.896724342383996*^9, {3.8967247950338717`*^9, 3.896724833681225*^9}, 
   3.896724934172515*^9, 3.896725237997123*^9, 3.896725369222764*^9, 
   3.8967275832666893`*^9, 3.896727784676635*^9, 3.8967298956869993`*^9, 
   3.896730048323575*^9, 3.896730326930318*^9, 3.8967304076271763`*^9, 
   3.896731295314691*^9, 3.89673138140555*^9, 3.896731475569075*^9, 
   3.896791291557564*^9, 3.896794489501788*^9, {3.896794662773284*^9, 
   3.896794688504361*^9}, 3.896795036798094*^9, 3.896795209214675*^9, 
   3.896796090586005*^9, 3.896901101263797*^9, 3.896902361809654*^9, 
   3.8969601615907*^9, 3.8969602429333277`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"346323aa-8356-4e0f-afec-fde542deea1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lambda3", " ", "=", " ", 
   RowBox[{"\[Lambda]", " ", "/.", " ", 
    RowBox[{"solns", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"Lambda3", ",", " ", 
   RowBox[{"u", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.888074553917221*^9, 3.8880745545357323`*^9}, {
   3.888074620091786*^9, 3.888074628888557*^9}, 3.8880747376218452`*^9, {
   3.888074847858498*^9, 3.8880748905325403`*^9}, {3.888076182071557*^9, 
   3.88807622236279*^9}, {3.8913807882607327`*^9, 3.891380796640148*^9}, {
   3.896718669012435*^9, 3.896718669930661*^9}, {3.896718858760049*^9, 
   3.896718878947596*^9}, {3.896719590592576*^9, 3.8967195916917753`*^9}, {
   3.896793279607841*^9, 3.8967932961313143`*^9}, 3.896793865205171*^9, {
   3.8967948183681173`*^9, 3.89679484018983*^9}, {3.89679489525198*^9, 
   3.896794942412052*^9}, 3.896794973875668*^9, {3.8967960764665213`*^9, 
   3.8967960878612432`*^9}, {3.896959953459257*^9, 3.8969599542663717`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e108d350-0bbe-4ec9-91ff-def3449a4696"],

Cell[BoxData[
 RowBox[{"-", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Omega]", "2"]}], "+", 
    SubsuperscriptBox["q", "x", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8880762237208776`*^9, 3.888432573988654*^9, 3.888433724302972*^9, 
   3.88843375967487*^9, {3.888433791522944*^9, 3.8884338092741423`*^9}, 
   3.888434124255468*^9, 3.888434295229101*^9, 3.888437503101845*^9, 
   3.888437933548614*^9, 3.8884381778470592`*^9, 3.88843866943321*^9, 
   3.888438953133457*^9, 3.890517350033847*^9, 3.890519816561302*^9, 
   3.8905198616938562`*^9, 3.890591928400331*^9, 3.8913807305178013`*^9, 
   3.891380775350992*^9, 3.8913808432546*^9, 3.891383903114758*^9, 
   3.8915363403885117`*^9, 3.8915443108273077`*^9, {3.891544377437071*^9, 
   3.891544418612105*^9}, {3.891544453457259*^9, 3.891544493801518*^9}, 
   3.891544576158587*^9, {3.8915447699739017`*^9, 3.891544789647356*^9}, 
   3.89154511239093*^9, {3.8915472993007183`*^9, 3.891547321390984*^9}, 
   3.8915474255822372`*^9, 3.891547578051196*^9, 3.891547746098281*^9, 
   3.891557326042091*^9, 3.893970351214025*^9, 3.895851718762776*^9, 
   3.895851837554245*^9, 3.895866363680606*^9, 3.8967186709906282`*^9, {
   3.896718866188595*^9, 3.896718879475355*^9}, 3.896718925426158*^9, 
   3.8967198736141787`*^9, 3.896719962902627*^9, {3.8967241329180393`*^9, 
   3.896724185025853*^9}, 3.8967243424809513`*^9, {3.896724795207898*^9, 
   3.896724833796986*^9}, 3.896724934241798*^9, 3.896725238166313*^9, 
   3.896725369333117*^9, 3.896727583356649*^9, 3.89672778483654*^9, 
   3.896729895782514*^9, 3.896730048409943*^9, 3.896730327024181*^9, 
   3.89673040780392*^9, 3.896731295481408*^9, 3.896731381584016*^9, 
   3.8967314757436237`*^9, 3.8967912919373627`*^9, {3.896793367631963*^9, 
   3.896793377437895*^9}, 3.896793871861*^9, 3.896794489558221*^9, {
   3.896794662875812*^9, 3.8967946886933403`*^9}, {3.896794841573099*^9, 
   3.896794856437088*^9}, 3.8967949450270023`*^9, 3.8967949768637342`*^9, 
   3.896795037002996*^9, 3.896795209314*^9, 3.8967960907911253`*^9, 
   3.896901101562457*^9, 3.896902361932111*^9, 3.896960161810528*^9, 
   3.8969602430301037`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"b8986f82-5a3c-462e-a717-b9f157a02638"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lambda5", " ", "=", " ", 
   RowBox[{"\[Lambda]", " ", "/.", " ", 
    RowBox[{"solns", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Asymptotic", "[", 
   RowBox[{"Lambda5", ",", 
    RowBox[{"u", "->", "\[Infinity]"}]}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.8880743218580923`*^9, 3.8880746158420258`*^9}, {
   3.88807488316873*^9, 3.8880749220565443`*^9}, {3.888075363747901*^9, 
   3.8880753646376257`*^9}, {3.888076338885832*^9, 3.888076401451757*^9}, {
   3.8913808008060102`*^9, 3.8913808373911037`*^9}, {3.896718936516549*^9, 
   3.896718974465723*^9}, {3.896719593453511*^9, 3.8967195945564117`*^9}, {
   3.896793299544621*^9, 3.896793304261745*^9}, 3.896793866781324*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"37fa753d-18db-415d-bc27-7190344e86c0"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"-", "u"}], 
   RowBox[{
     RowBox[{"(", 
       RowBox[{
         SuperscriptBox["\[Omega]", "2"], "|", 
         SubsuperscriptBox["q", "x", "2"], "|", 
         SubsuperscriptBox["q", "y", "2"]}], ")"}], "\[Element]", 
     TemplateBox[{}, "Reals"]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{{3.8880744260460587`*^9, 3.888074463555834*^9}, {
   3.888074496053069*^9, 3.888074499389388*^9}, 3.888074559231886*^9, {
   3.8880746074373503`*^9, 3.888074616574746*^9}, 3.888074885032567*^9, 
   3.8880750647689867`*^9, {3.88807635422414*^9, 3.88807636127882*^9}, 
   3.888076402423628*^9, 3.888432574355719*^9, {3.888433731974929*^9, 
   3.8884337599859753`*^9}, {3.888433791755164*^9, 3.8884338094719477`*^9}, 
   3.888434124468299*^9, 3.888434295443695*^9, 3.888437503336977*^9, 
   3.888437933764711*^9, 3.888438178022256*^9, 3.888438669630308*^9, 
   3.888438953365868*^9, 3.890519830915153*^9, 3.890519861944376*^9, 
   3.890591928698647*^9, 3.89138073075809*^9, 3.891380775521758*^9, 
   3.891380843423545*^9, 3.891383903325623*^9, 3.89153634050288*^9, 
   3.89154431103417*^9, {3.891544377547862*^9, 3.891544418741514*^9}, {
   3.8915444535805473`*^9, 3.8915444939409037`*^9}, 3.891544576287755*^9, {
   3.891544770106687*^9, 3.8915447897834463`*^9}, 3.891545112546337*^9, {
   3.891547299440485*^9, 3.891547321494705*^9}, 3.891547425719741*^9, 
   3.891547578217494*^9, 3.891547746206965*^9, 3.891557326167844*^9, 
   3.893970351314616*^9, 3.8958517188988457`*^9, 3.895851837648193*^9, 
   3.895866363989234*^9, 3.8967189431463203`*^9, 3.896718975472768*^9, 
   3.896719873693145*^9, 3.896719962988782*^9, {3.8967241329564962`*^9, 
   3.896724185113645*^9}, 3.8967243425665607`*^9, {3.8967247952832947`*^9, 
   3.896724833882429*^9}, 3.8967249343335867`*^9, 3.896725238257598*^9, 
   3.896725369421966*^9, 3.896727583443571*^9, 3.896727784914516*^9, 
   3.896729895872336*^9, 3.896730048497257*^9, 3.896730327115014*^9, 
   3.896730407889057*^9, 3.896731295561572*^9, 3.896731381674739*^9, 
   3.896731475830117*^9, 3.8967912920510798`*^9, 3.8967933759320793`*^9, 
   3.896793869371138*^9, 3.8967944896429243`*^9, {3.8967946629841747`*^9, 
   3.896794688800561*^9}, 3.896795037127775*^9, 3.896795209415637*^9, 
   3.896796090908142*^9, 3.896901101676383*^9, 3.8969023620639973`*^9, 
   3.896960161867036*^9, 3.896960243081222*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"c3198e58-79d3-452c-af85-1754db508742"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v5", " ", "=", " ", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"DiscriminantMat", " ", "/.", " ", 
      RowBox[{"solns", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"v5", "/", 
    RowBox[{"v5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"u", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.888075230888783*^9, 3.8880752682696657`*^9}, {
  3.888075320058234*^9, 3.888075476812221*^9}, {3.888075535286376*^9, 
  3.888075535772396*^9}, {3.888075597824278*^9, 3.8880756813735247`*^9}, {
  3.888075748543405*^9, 3.8880758125960484`*^9}, {3.8880758986526012`*^9, 
  3.888075919502479*^9}, {3.888076441101318*^9, 3.888076486529502*^9}, {
  3.888076529398617*^9, 3.888076553121463*^9}, {3.888076602542588*^9, 
  3.888076781340798*^9}, {3.88807683444522*^9, 3.888076889542938*^9}, {
  3.896718998895837*^9, 3.896719048151229*^9}, {3.896719598007876*^9, 
  3.896719601260141*^9}, {3.896901081701663*^9, 3.896901194917075*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"a0cbb64d-b56c-4f73-957e-b24eb2dca6b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.89690109364725*^9, 3.8969011962080803`*^9}, 
   3.896902363063772*^9, 3.896960162308612*^9, 3.896960243497048*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"97734d43-9b86-4a33-b208-7011dd558698"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v3", " ", "=", " ", 
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"DiscriminantMat", " ", "/.", " ", 
      RowBox[{"solns", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"v3", " ", "/", " ", 
    RowBox[{"v3", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
   RowBox[{"u", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.888076506246437*^9, 3.888076506252083*^9}, {
  3.888076896052965*^9, 3.8880769208716383`*^9}, {3.8967190426872377`*^9, 
  3.896719050381921*^9}, {3.896719599816223*^9, 3.89671960186017*^9}, {
  3.896901201045824*^9, 3.896901356567815*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ee1c72f0-db88-4079-a953-adf9d4cfc374"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.8969012084519653`*^9, 3.8969012749734077`*^9}, {
   3.896901312126405*^9, 3.896901357490883*^9}, 3.896902365029889*^9, 
   3.896960162979615*^9, 3.896960244185397*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c4a4ae05-5d22-4975-bd91-fb1ff1a245c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v0", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"NullSpace", "[", 
     RowBox[{"DiscriminantMat", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "->", "0"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "*", 
   SubscriptBox["q", "y"]}]}]], "Input",
 CellChangeTimes->{{3.8880769309193172`*^9, 3.888076968472183*^9}, {
   3.888077058318446*^9, 3.88807706032091*^9}, {3.8880771348501577`*^9, 
   3.8880771382163982`*^9}, 3.896719068161549*^9, {3.8967196045175457`*^9, 
   3.8967196079713993`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"847513ee-94ee-4b65-8664-8e8fcf21da20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[Omega]"}], ",", 
   SubscriptBox["q", "x"], ",", 
   SubscriptBox["q", "y"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8880769626918592`*^9, 3.888076969696128*^9}, 
   3.888077064683557*^9, 3.888077139114111*^9, 3.8884325748127823`*^9, 
   3.888433767112137*^9, {3.888433798994731*^9, 3.888433810147908*^9}, 
   3.888434125353133*^9, 3.8884342961943007`*^9, 3.8884375042594843`*^9, 
   3.888437934649724*^9, 3.888438178665113*^9, 3.888438670176735*^9, 
   3.8884389539395647`*^9, 3.890519862883298*^9, 3.890591929735602*^9, 
   3.891380731743493*^9, 3.8913807758729563`*^9, 3.891380843768361*^9, 
   3.89138390393355*^9, 3.89153634110884*^9, 3.891544316558526*^9, 
   3.891544423302417*^9, {3.891544458128516*^9, 3.891544498442472*^9}, 
   3.891544580750341*^9, {3.891544775201132*^9, 3.8915447901263227`*^9}, {
   3.891547299789217*^9, 3.891547321842551*^9}, 3.8915474263031063`*^9, 
   3.891547578791182*^9, 3.891547746728018*^9, 3.89155732672969*^9, 
   3.893970351877161*^9, 3.895851719517805*^9, 3.895851837951046*^9, 
   3.895866364638207*^9, 3.896719069063425*^9, 3.8967198738717546`*^9, 
   3.896719963049549*^9, {3.896724133051361*^9, 3.8967241851706133`*^9}, 
   3.8967243427541313`*^9, {3.896724795462193*^9, 3.896724833935424*^9}, 
   3.896724934519155*^9, 3.896725238454596*^9, 3.8967253694790983`*^9, 
   3.8967275836531563`*^9, 3.8967277849673033`*^9, 3.8967298960916567`*^9, 
   3.8967300486921062`*^9, 3.896730327334392*^9, 3.8967304081260643`*^9, 
   3.896731295753315*^9, 3.896731381886243*^9, 3.896731476081703*^9, 
   3.896791292527671*^9, 3.8967944897110977`*^9, {3.896794663252226*^9, 
   3.896794688897161*^9}, 3.8967950374227953`*^9, 3.8967952095116043`*^9, 
   3.896796091001807*^9, 3.89690110277949*^9, 3.896902365100572*^9, 
   3.896960163074687*^9, 3.896960244239305*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"11ec6a30-5b01-46b1-9df2-fdbaa76b145a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Since", " ", "\[Lambda]"}], "=", 
     RowBox[{"0", " ", "is", " ", "a", " ", "double", " ", "root"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "there", " ", "will", " ", "be", " ", "a", " ", "solution", " ", "of", 
      " ", "the", " ", "form", " ", "v0", "*", "r"}], " ", "+", " ", "v1"}], 
    ",", " ", 
    RowBox[{
    "where", " ", "v1", "\[IndentingNewLine]", "is", " ", "computed", " ", 
     "by", " ", "the", " ", "below", " ", 
     RowBox[{"formula", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"v1", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"LinearSolve", "[", 
     RowBox[{"\[CapitalGamma]", ",", 
      RowBox[{"Dot", "[", 
       RowBox[{"M", ",", "v0"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8880757654034147`*^9, 3.888075766259941*^9}, {
  3.888077067071641*^9, 3.888077172455833*^9}, {3.8913807684071198`*^9, 
  3.891380771678473*^9}, {3.891549774405257*^9, 3.891549780296898*^9}, {
  3.8967190923485823`*^9, 3.896719152596932*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"6bc6b4b6-d9fe-40c8-8f51-51979758278d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", " ", 
      SubscriptBox["q", "x"]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      SubsuperscriptBox["q", "x", "2"], "+", 
      SubsuperscriptBox["q", "y", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", " ", "\[Omega]"}], 
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], "-", 
      SubsuperscriptBox["q", "x", "2"], "-", 
      SubsuperscriptBox["q", "y", "2"]}]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8915497811194563`*^9, 3.891557326763859*^9, 3.89397035190278*^9, 
   3.8958517195459213`*^9, 3.895851837976843*^9, 3.895866364665127*^9, 
   3.896719156356207*^9, 3.8967198738980713`*^9, 3.896719963080943*^9, {
   3.896724133072659*^9, 3.89672418519726*^9}, 3.8967243427791157`*^9, {
   3.896724795486466*^9, 3.896724833959545*^9}, 3.89672493454543*^9, 
   3.896725238482354*^9, 3.896725369501795*^9, 3.896727583679356*^9, 
   3.8967277849949102`*^9, 3.8967298961185093`*^9, 3.896730048719777*^9, 
   3.896730327361225*^9, 3.896730408156724*^9, 3.896731295780135*^9, 
   3.8967313819152203`*^9, 3.896731476111285*^9, 3.896791292583762*^9, 
   3.896794489762779*^9, {3.8967946632988863`*^9, 3.896794688932901*^9}, 
   3.896795037469198*^9, 3.8967952095519247`*^9, 3.896796091046809*^9, 
   3.896901102829277*^9, 3.896902365152788*^9, 3.8969601630926847`*^9, 
   3.89696024426064*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4ed1718e-6abd-4e47-9b17-2a548fc30441"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"generalsoln", " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "0"], "*", "v0"}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["C", "1"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v0", "*", "r"}], " ", "+", " ", "v1"}], ")"}]}], " ", "+", 
     " ", 
     RowBox[{
      SubscriptBox["C", "3"], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"Lambda3", "*", "r"}], "]"}], " ", "*", "v3"}], " ", "+", " ", 
     
     RowBox[{
      SubscriptBox["C", "5"], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"Lambda5", "*", "r"}], "]"}], "*", "v5"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Consistency", " ", 
    RowBox[{"check", " ", "--"}], " ", "verify", " ", "that", " ", "this", 
    " ", "is", " ", "really", " ", "a", " ", 
    RowBox[{"solution", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"generalsoln", ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"Dot", "[", 
    RowBox[{"M", ",", " ", 
     RowBox[{"D", "[", 
      RowBox[{"generalsoln", ",", "r"}], "]"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Dot", "[", 
    RowBox[{"\[CapitalGamma]", ",", "generalsoln"}], "]"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.888075480352837*^9, 3.888075502339313*^9}, {
   3.8880755532673388`*^9, 3.888075553716096*^9}, {3.888077191435418*^9, 
   3.888077295633586*^9}, 3.896719142701503*^9, {3.896719225727922*^9, 
   3.896719355390711*^9}, {3.896719612457823*^9, 3.8967196138629704`*^9}, {
   3.89679453307586*^9, 3.896794546070592*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"55859bc3-9bd1-4477-b741-714714627f25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.896719256278296*^9, {3.896719295315352*^9, 3.896719306722871*^9}, 
   3.896719356549589*^9, 3.896719683649498*^9, 3.8967198741870317`*^9, 
   3.896719963111884*^9, {3.8967241343882236`*^9, 3.896724185224428*^9}, 
   3.89672434302367*^9, {3.896724795704578*^9, 3.89672483398446*^9}, 
   3.896724934924467*^9, 3.8967252387635107`*^9, 3.8967253695243883`*^9, 
   3.896727583959901*^9, 3.896727785251898*^9, 3.896729896428097*^9, 
   3.896730049067787*^9, 3.896730327666131*^9, 3.896730408439138*^9, 
   3.8967312961177187`*^9, 3.8967313822108*^9, 3.896731476416087*^9, 
   3.896791293011403*^9, 3.896794489805656*^9, {3.896794533490448*^9, 
   3.8967945466995*^9}, {3.896794663555081*^9, 3.896794688979797*^9}, 
   3.896795062897648*^9, 3.896795210285453*^9, 3.896796091375242*^9, 
   3.896901103240706*^9, 3.896902365655018*^9, 3.896960163301156*^9, 
   3.8969602443998528`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a9add542-6bee-4b19-9fe1-07bf9b812072"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DA0", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"generalsoln", ",", "r"}], "]"}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{"r", "->", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", " ", "=", " ", 
   RowBox[{"generalsoln", " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{"r", "->", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.888075521152685*^9, 3.8880755871321173`*^9}, {
  3.8880773364074993`*^9, 3.8880774417747183`*^9}, {3.896719456732843*^9, 
  3.896719463594232*^9}, {3.896719621385858*^9, 3.896719622620378*^9}, {
  3.896960049116234*^9, 3.896960050413089*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"de1ecc64-acc7-429a-b60f-7ddd4818930a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Impose", " ", "that", " ", "the", " ", "fourth", " ", "EOM", " ", "is", 
     " ", "satisfied", " ", "at", " ", "r"}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"boundarycond", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"A0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "==", 
        SubscriptBox["A", "t"]}], ",", 
       RowBox[{
        RowBox[{"A0", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "==", 
        SubscriptBox["A", "x"]}], ",", 
       RowBox[{
        RowBox[{"A0", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "==", 
        SubscriptBox["A", "y"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]", "*", 
          RowBox[{"DA0", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["q", "x"], "*", 
          RowBox[{"DA0", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          SubscriptBox["q", "y"], "*", 
          RowBox[{"DA0", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", "\[Omega]", "*", 
          SubscriptBox["A", "x"]}], "+", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
          SubscriptBox["q", "x"], "*", 
          SubscriptBox["A", "t"]}]}], "==", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"boundarycondsoln", " ", "=", " ", 
     RowBox[{"Solve", "[", 
      RowBox[{"boundarycond", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["C", "0"], ",", 
         SubscriptBox["C", "1"], ",", 
         SubscriptBox["C", "3"], ",", 
         SubscriptBox["C", "5"]}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8880774473893757`*^9, 3.888077553042693*^9}, {
   3.888077695561203*^9, 3.888077744976544*^9}, {3.8880778549425917`*^9, 
   3.888077869509166*^9}, {3.8880791630882683`*^9, 3.888079196299961*^9}, {
   3.888079459824498*^9, 3.888079477400343*^9}, 3.888438140210479*^9, 
   3.888438654163107*^9, {3.89671950235144*^9, 3.896719530797394*^9}, {
   3.896719636908536*^9, 3.896719640910654*^9}, {3.896719702809822*^9, 
   3.896719723710376*^9}, {3.896720034762291*^9, 3.896720070293213*^9}, {
   3.896720205102717*^9, 3.896720237549531*^9}, 3.896724183011366*^9, 
   3.896724337813846*^9, {3.896724750365155*^9, 3.896724778801194*^9}, {
   3.8967248119911833`*^9, 3.896724828090478*^9}, {3.896725231332049*^9, 
   3.896725233291752*^9}, {3.896727557544828*^9, 3.8967275801510887`*^9}, {
   3.896729831944963*^9, 3.896729867248069*^9}, {3.8967301452374487`*^9, 
   3.8967301483975573`*^9}, {3.89673019216881*^9, 3.896730199551331*^9}, {
   3.896730242145192*^9, 3.896730274975878*^9}, {3.896730877275415*^9, 
   3.8967308788980417`*^9}, {3.896791522542427*^9, 3.89679153947281*^9}, {
   3.8967945927442636`*^9, 3.8967945966011267`*^9}, 3.896794671250847*^9, {
   3.896960001628275*^9, 3.896960012260332*^9}, {3.896960056189402*^9, 
   3.8969600635254602`*^9}, {3.896960127852466*^9, 3.89696012813317*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"aeb63ce1-fc27-477a-8275-fe17a58a92c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Verify", " ", "that", " ", "indeed", " ", 
     SubscriptBox["C", "1"]}], "=", 
    RowBox[{"0", " ", "as", " ", 
     RowBox[{"predicted", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["C", "1"], "/.", "boundarycondsoln"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.891383958521496*^9, 3.891383995675914*^9}, {
  3.8967198937657948`*^9, 3.896719913317769*^9}, {3.896719982167843*^9, 
  3.8967199829478273`*^9}, {3.896795164842123*^9, 3.8967951686394253`*^9}, {
  3.896795199770194*^9, 3.896795202260914*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"ed373a66-a559-411b-a438-df76ec496aa2"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8913839900290318`*^9, 3.8913839969055033`*^9}, 
   3.891536351065592*^9, 3.891544320657125*^9, 3.891544425511548*^9, {
   3.8915444857770443`*^9, 3.8915445019354258`*^9}, 3.891544583652985*^9, {
   3.891544780573757*^9, 3.891544799694436*^9}, {3.891547306205456*^9, 
   3.891547328037508*^9}, 3.8915474364633083`*^9, 3.891547589201415*^9, 
   3.891547757171974*^9, 3.891557337188074*^9, 3.893970362118924*^9, 
   3.895851729662565*^9, 3.8958518440690002`*^9, 3.895866374810807*^9, 
   3.896719792692945*^9, 3.896719884760261*^9, {3.8967199697635803`*^9, 
   3.896719988560602*^9}, {3.896724134714965*^9, 3.896724192046322*^9}, 
   3.896724354066298*^9, {3.8967248065984507`*^9, 3.896724840816552*^9}, 
   3.8967249456819553`*^9, 3.896725249320814*^9, 3.896727595082851*^9, 
   3.8967277923442593`*^9, 3.896729907409803*^9, 3.8967300597833347`*^9, 
   3.89673033861395*^9, 3.896730419378265*^9, 3.896731307174654*^9, 
   3.8967313933779097`*^9, 3.896731487623396*^9, 3.896791305131361*^9, 
   3.896794489908654*^9, {3.896794676104041*^9, 3.896794696635819*^9}, 
   3.8967951632054*^9, 3.896795987273398*^9, 3.896796103202133*^9, 
   3.8969011150875473`*^9, 3.89690237891848*^9, 3.8969601728948402`*^9, 
   3.896960254129212*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"9d505a19-2485-4643-ac41-b8618a84cae8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "expectation", " ", "value", " ", "of", " ", 
     "the", " ", "currents", " ", "in", " ", "the", " ", "boundary", " ", 
     "theory", " ", "at", "\[IndentingNewLine]", "r"}], "=", 
    RowBox[{"0", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"up", " ", "to", " ", "a", " ", "factor", " ", "of", " ", "g_", 
        SuperscriptBox[
         RowBox[{"{", "\[Theta]\[Theta]", "}"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"generalsoln", ",", "r"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"r", "->", "0"}], "}"}]}], ")"}], "*", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.896960101367165*^9, 3.89696011028552*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ba1beef6-76a7-4fcb-b22a-7cc53d91eea7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"jresult", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"j", " ", "/.", " ", 
       RowBox[{"boundarycondsoln", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Check", " ", "that", " ", "the", " ", "result", " ", "is", " ", 
      "gauge"}], "-", 
     RowBox[{"invariant", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"jresult", " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "x"], "->", 
        SubscriptBox["q", "x"]}], ",", 
       RowBox[{
        SubscriptBox["A", "y"], "->", 
        SubscriptBox["q", "y"]}], ",", 
       RowBox[{
        SubscriptBox["A", "t"], "->", 
        RowBox[{"-", "\[Omega]"}]}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8880779245930653`*^9, 3.888078091156794*^9}, {
   3.8880783759263897`*^9, 3.8880783789888573`*^9}, 3.8880784138684387`*^9, {
   3.8880785095198317`*^9, 3.888078516571885*^9}, {3.892227811325501*^9, 
   3.892227812805624*^9}, 3.896719933835747*^9, {3.896725358630821*^9, 
   3.896725415377049*^9}, {3.89672767398219*^9, 3.896727678703075*^9}, {
   3.896727715030613*^9, 3.8967277515443993`*^9}, 3.896960092213874*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"43a9a5ac-19cd-4547-8eee-87f3afc1ee79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.896725416240203*^9, 3.896725421189493*^9}, 
   3.8967275952088842`*^9, 3.8967276635793037`*^9, 3.8967277043705597`*^9, {
   3.896727742102009*^9, 3.8967277565466013`*^9}, 3.8967277923722763`*^9, 
   3.896729935972952*^9, 3.896730084667948*^9, 3.896730363650716*^9, 
   3.896730454728136*^9, 3.896731333381947*^9, 3.896731417763773*^9, 
   3.8967315220297337`*^9, 3.8967913536706457`*^9, 3.89679449018089*^9, 
   3.8967946763329067`*^9, 3.896794741573689*^9, 3.896795193142522*^9, 
   3.89679616384324*^9, 3.896901120053405*^9, 3.8969024418569736`*^9, 
   3.8969601962384863`*^9, 3.8969602822137527`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"146e1ec4-f9f6-4604-85d6-72938ecb5024"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["E", "x"], " ", "=", " ", 
   RowBox[{"I", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Omega]"}], "*", 
       SubscriptBox["A", "x"]}], "-", 
      RowBox[{
       SubscriptBox["q", "x"], "*", 
       SubscriptBox["A", "t"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["E", "y"], "=", 
   RowBox[{"I", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Omega]"}], "*", 
       SubscriptBox["A", "y"]}], "-", 
      RowBox[{
       SubscriptBox["q", "y"], "*", 
       SubscriptBox["A", "t"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"I", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["q", "x"], "*", 
       SubscriptBox["A", "y"]}], "-", 
      RowBox[{
       SubscriptBox["q", "y"], "*", 
       SubscriptBox["A", "x"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8967280478297033`*^9, 3.896728099197863*^9}, {
  3.896728152201158*^9, 3.896728174725377*^9}, {3.8967283136446733`*^9, 
  3.896728316405621*^9}, {3.8967284685311193`*^9, 3.8967284889176683`*^9}, {
  3.896728778856415*^9, 3.896728781415599*^9}, {3.896728882986568*^9, 
  3.896728888220406*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"331d367d-e91c-4460-8487-5eb348e3f161"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jt", " ", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"jresult", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.888432493156725*^9, 3.888432556002646*^9}, {
   3.888432809875127*^9, 3.888432875126337*^9}, {3.896724102933032*^9, 
   3.896724140608132*^9}, 3.896724197001981*^9, {3.896724411261896*^9, 
   3.896724414142878*^9}, {3.8967250457473097`*^9, 3.896725049381185*^9}, {
   3.8967255686993713`*^9, 3.896725571550549*^9}, {3.8967277583049517`*^9, 
   3.896727759532806*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a2f2ca45-ee33-4656-bb53-ad8089d33034"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", 
        SubscriptBox["A", "x"]}], "+", 
       RowBox[{
        SubscriptBox["A", "t"], " ", 
        SubscriptBox["q", "x"]}]}], ")"}], " ", "u"}], 
    RowBox[{"\[Omega]", "-", 
     SubscriptBox["q", "x"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], " ", 
      SubscriptBox["A", "y"], " ", 
      SubscriptBox["q", "y"]}], "+", 
     RowBox[{
      SubscriptBox["A", "y"], " ", 
      SubsuperscriptBox["q", "x", "2"], " ", 
      SubscriptBox["q", "y"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "t"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{
      SubscriptBox["A", "t"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{
      SubscriptBox["A", "x"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Omega]", "-", 
       SubscriptBox["q", "x"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       SubsuperscriptBox["q", "x", "2"]}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "1"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[
   1], {($CellContext`\[Omega] - 
      Subscript[$CellContext`q, $CellContext`x])^(-1) ($CellContext`\[Omega] 
      Subscript[$CellContext`A, $CellContext`x] + 
     Subscript[$CellContext`A, $CellContext`t] 
      Subscript[$CellContext`q, $CellContext`x]), ($CellContext`\[Omega] - 
      Subscript[$CellContext`q, $CellContext`x])^(-1) \
(-$CellContext`\[Omega]^2 + Subscript[$CellContext`q, $CellContext`x]^2)^
     Rational[-1, 2] (-$CellContext`\[Omega]^2 
      Subscript[$CellContext`A, $CellContext`y] 
      Subscript[$CellContext`q, $CellContext`y] + 
     Subscript[$CellContext`A, $CellContext`y] 
      Subscript[$CellContext`q, $CellContext`x]^2 
      Subscript[$CellContext`q, $CellContext`y] - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`y]^2 - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2 - 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2 - 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2)}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.888432870411407*^9, 3.88843287607557*^9}, 
   3.888434009743372*^9, 3.888434267255458*^9, 3.888434372225204*^9, 
   3.8884375860232677`*^9, 3.88843801154632*^9, 3.8884383432027903`*^9, 
   3.88843877172254*^9, 3.888439176054296*^9, 3.890519903042441*^9, 
   3.890591971662573*^9, 3.8913808795719957`*^9, 3.891383937170602*^9, 
   3.891536370626103*^9, 3.891544806327639*^9, {3.89154730653863*^9, 
   3.891547328379827*^9}, 3.8915475238017483`*^9, 3.8915476099998913`*^9, 
   3.8915478530725327`*^9, 3.893970416924914*^9, 3.895851895975108*^9, 
   3.895866430104039*^9, 3.896719911552266*^9, 3.8967199701590443`*^9, {
   3.8967241348773737`*^9, 3.8967242185101547`*^9}, {3.896724409254362*^9, 
   3.89672443772958*^9}, 3.8967248083937063`*^9, 3.896724862120001*^9, 
   3.896724956437091*^9, 3.89672506506013*^9, 3.8967252700071507`*^9, 
   3.896725599329774*^9, 3.89672761601847*^9, 3.896727792440535*^9, 
   3.896729940906311*^9, 3.896730088998414*^9, 3.896730367931323*^9, 
   3.896730459009349*^9, 3.896731337937758*^9, 3.896731422114538*^9, 
   3.896731526099436*^9, 3.8967913602106733`*^9, 3.896794490264283*^9, 
   3.8967947478579063`*^9, 3.896796170085252*^9, 3.8969024619482327`*^9, 
   3.896960199156198*^9, 3.8969602850885153`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"c60ac428-fda1-4799-bcf3-e151c39cb204"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "the", " ", "expression", " ", "in", " ", "terms", " ", 
    "of", " ", "the", " ", "electric", " ", "and", " ", "magnetic", " ", 
    RowBox[{"fields", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"I", " ", 
      SubscriptBox["E", "x"], "u"}], 
     RowBox[{"\[Omega]", "-", 
      SubscriptBox["q", "x"]}]], "-", 
    FractionBox[
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", 
         SubscriptBox["q", "x"]}], ")"}], " ", 
       SubscriptBox["q", "y"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["E", "y"], "+", "B"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Omega]", "-", 
        SubscriptBox["q", "x"]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        SubsuperscriptBox["q", "x", "2"]}]]}]], "-", "jt"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.896728259193365*^9, 3.89672834195656*^9}, {
   3.896728387184758*^9, 3.896728410404955*^9}, {3.89672851303288*^9, 
   3.896728591597777*^9}, {3.896728641703534*^9, 3.896728661879651*^9}, 
   3.896728692187608*^9, {3.896728783560865*^9, 3.896728789244049*^9}, {
   3.896728892863454*^9, 3.896728907324651*^9}, {3.896728957120824*^9, 
   3.896728991974745*^9}, {3.896729191744412*^9, 3.896729221277947*^9}, {
   3.8967292957064342`*^9, 3.896729299739976*^9}, {3.896730477236787*^9, 
   3.896730480693761*^9}, {3.8969602207121353`*^9, 3.896960223807439*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"fa7337d2-0a89-45b7-a1a4-22b0d115a68c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "u"], "]"}], "1"],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8967282819157543`*^9, 3.896728342485186*^9}, {
   3.896728400468464*^9, 3.896728413807242*^9}, {3.89672847611767*^9, 
   3.896728495584099*^9}, {3.8967285431617117`*^9, 3.896728593005706*^9}, {
   3.8967286429587173`*^9, 3.8967286627736073`*^9}, 3.8967286932479353`*^9, {
   3.896728790545895*^9, 3.896728811509432*^9}, {3.896728893697117*^9, 
   3.896728908428747*^9}, 3.896728964454411*^9, {3.8967292166873827`*^9, 
   3.89672922233013*^9}, 3.896729300691841*^9, 3.896729941009562*^9, 
   3.89673008910458*^9, 3.896730368044088*^9, {3.896730459115655*^9, 
   3.8967304816455727`*^9}, 3.896731338040826*^9, 3.89673142225593*^9, 
   3.89673152615275*^9, 3.896794490528417*^9, 3.89679474796349*^9, 
   3.8967961702060833`*^9, 3.896902462102515*^9, 3.896960199211368*^9, 
   3.896960285131179*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"4ace16d5-0b7f-4a89-bb5a-e783f4bd0219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jx", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"jresult", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896725040530033*^9, 3.89672509639764*^9}, 
   3.89672519920288*^9, {3.896725300563191*^9, 3.896725356233729*^9}, {
   3.896725430150558*^9, 3.8967255051740828`*^9}, {3.896725542057819*^9, 
   3.8967255665977087`*^9}, {3.896727761356064*^9, 3.896727762652996*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"4632a955-cd92-4f16-a8f2-1aa8053a98dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", " ", 
        SubscriptBox["A", "x"]}], "+", 
       RowBox[{
        SubscriptBox["A", "t"], " ", 
        SubscriptBox["q", "x"]}]}], ")"}], " ", "u"}], 
    RowBox[{"\[Omega]", "-", 
     SubscriptBox["q", "x"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], " ", 
      SubscriptBox["A", "y"], " ", 
      SubscriptBox["q", "y"]}], "+", 
     RowBox[{
      SubscriptBox["A", "y"], " ", 
      SubsuperscriptBox["q", "x", "2"], " ", 
      SubscriptBox["q", "y"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "t"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{
      SubscriptBox["A", "t"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}], "-", 
     RowBox[{
      SubscriptBox["A", "x"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubsuperscriptBox["q", "y", "2"]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Omega]", "-", 
       SubscriptBox["q", "x"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       SubsuperscriptBox["q", "x", "2"]}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "1"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[
   1], {($CellContext`\[Omega] - 
      Subscript[$CellContext`q, $CellContext`x])^(-1) ($CellContext`\[Omega] 
      Subscript[$CellContext`A, $CellContext`x] + 
     Subscript[$CellContext`A, $CellContext`t] 
      Subscript[$CellContext`q, $CellContext`x]), ($CellContext`\[Omega] - 
      Subscript[$CellContext`q, $CellContext`x])^(-1) \
(-$CellContext`\[Omega]^2 + Subscript[$CellContext`q, $CellContext`x]^2)^
     Rational[-1, 2] (-$CellContext`\[Omega]^2 
      Subscript[$CellContext`A, $CellContext`y] 
      Subscript[$CellContext`q, $CellContext`y] + 
     Subscript[$CellContext`A, $CellContext`y] 
      Subscript[$CellContext`q, $CellContext`x]^2 
      Subscript[$CellContext`q, $CellContext`y] - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`y]^2 - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2 - 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2 - 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y]^2)}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.896725097306918*^9, 3.8967252026503563`*^9, 3.89672527005567*^9, 
   3.8967253199856377`*^9, 3.896725352973572*^9, 3.896725430587364*^9, {
   3.896725475614615*^9, 3.8967254994385777`*^9}, {3.896725539748384*^9, 
   3.896725549441639*^9}, 3.89672558582983*^9, 3.8967276272163143`*^9, 
   3.896727792497241*^9, 3.8967299432040367`*^9, 3.8967300912807426`*^9, 
   3.8967303701545143`*^9, 3.896730460953951*^9, 3.896731340124518*^9, 
   3.896731424249412*^9, 3.896731528056779*^9, 3.8967913629135303`*^9, 
   3.896794490589501*^9, 3.896794750333672*^9, 3.896796172864464*^9, 
   3.8969024681777487`*^9, 3.8969602003459682`*^9, 3.896960286307849*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"3c428c36-c1db-4702-8e23-946bf97c2483"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jy", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"jresult", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8967250030667953`*^9, 3.896725040269391*^9}, {
  3.896725598800296*^9, 3.896725604655857*^9}, {3.896725713594751*^9, 
  3.896725736348797*^9}, {3.896727765823532*^9, 3.896727767350526*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a3baf786-ef19-44dc-970c-fbb2534bc866"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], " ", 
      SubscriptBox["A", "y"]}], "+", 
     RowBox[{
      SubscriptBox["A", "y"], " ", 
      SubsuperscriptBox["q", "x", "2"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "t"], " ", 
      SubscriptBox["q", "y"]}], "-", 
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["A", "x"], " ", 
      SubscriptBox["q", "y"]}], "-", 
     RowBox[{
      SubscriptBox["A", "t"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubscriptBox["q", "y"]}], "-", 
     RowBox[{
      SubscriptBox["A", "x"], " ", 
      SubscriptBox["q", "x"], " ", 
      SubscriptBox["q", "y"]}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      SubsuperscriptBox["q", "x", "2"]}]]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "1"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[
   1], {(-$CellContext`\[Omega]^2 + 
      Subscript[$CellContext`q, $CellContext`x]^2)^
     Rational[-1, 2] (-$CellContext`\[Omega]^2 
      Subscript[$CellContext`A, $CellContext`y] + 
     Subscript[$CellContext`A, $CellContext`y] 
      Subscript[$CellContext`q, $CellContext`x]^2 - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`y] - $CellContext`\[Omega] 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y] - 
     Subscript[$CellContext`A, $CellContext`t] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y] - 
     Subscript[$CellContext`A, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`x] 
     Subscript[$CellContext`q, $CellContext`y])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8967252700854*^9, 3.8967256915991707`*^9, 
  3.896725750436615*^9, 3.896727640713108*^9, 3.896727792557152*^9, 
  3.896729947602433*^9, 3.896730094770632*^9, 3.896730373975944*^9, 
  3.896730464126659*^9, 3.89673134352278*^9, 3.896731427534511*^9, 
  3.896731531162911*^9, 3.896791368552988*^9, 3.89679449081231*^9, 
  3.8967947546978283`*^9, 3.896796177052403*^9, 3.896902484265018*^9, 
  3.8969602023716917`*^9, 3.896960288600649*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"f520e5b6-79d3-4ef9-839c-1dd664f0019e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", 
       SubscriptBox["q", "x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["E", "y"], "+", "B"}], ")"}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      SubsuperscriptBox["q", "x", "2"]}]]], "-", "jy"}], "]"}]], "Input",
 CellChangeTimes->{{3.896729055530892*^9, 3.896729057878022*^9}, {
   3.8967291157665033`*^9, 3.89672916644488*^9}, 3.896791579383164*^9, {
   3.896791779687358*^9, 3.896791780534004*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"fb7250db-738b-4f02-99b2-c4b9a62ed51a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "u"], "]"}], "1"],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8967290582960157`*^9, {3.896729155566708*^9, 3.896729166905896*^9}, 
   3.896729947656596*^9, 3.896730094824236*^9, 3.896730374045957*^9, 
   3.8967304641783743`*^9, 3.896731343576009*^9, 3.896731427585822*^9, 
   3.896731531220202*^9, 3.896791368691802*^9, 3.8967915799530973`*^9, 
   3.8967917811009817`*^9, 3.896794490974873*^9, 3.896794754782351*^9, 
   3.896796177111898*^9, 3.896902484368339*^9, 3.8969602024181623`*^9, 
   3.896960288631855*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"8e5b871f-7435-496f-816f-2ea5fdea25db"]
}, Open  ]]
},
WindowSize->{1056, 564},
WindowMargins->{{Automatic, 147.75}, {49.5, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
CellContext->Notebook,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c1d0a4c5-6fb7-44f7-af82-f2bbd6a432fa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3909, 91, 124, "Input",ExpressionUUID->"28c701f8-5c6a-4c47-a3ef-552bd1f0ee4b"],
Cell[4492, 115, 642, 16, 33, "Output",ExpressionUUID->"7719c4d4-601d-40f2-9c9b-3e4fc64b0c3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5171, 136, 865, 15, 32, "Input",ExpressionUUID->"ef1fe0ab-c224-4a9d-9457-7fe4d25acb43"],
Cell[6039, 153, 3431, 71, 37, "Output",ExpressionUUID->"5425db41-d9e1-4c8d-aa5b-6635eb753e29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9507, 229, 553, 11, 32, "Input",ExpressionUUID->"f42d750d-1aba-4140-a81f-645838928dbf"],
Cell[10063, 242, 4816, 114, 109, "Output",ExpressionUUID->"346323aa-8356-4e0f-afec-fde542deea1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14916, 361, 1137, 19, 54, "Input",ExpressionUUID->"e108d350-0bbe-4ec9-91ff-def3449a4696"],
Cell[16056, 382, 2234, 36, 37, "Output",ExpressionUUID->"b8986f82-5a3c-462e-a717-b9f157a02638"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18327, 423, 858, 16, 53, "Input",ExpressionUUID->"37fa753d-18db-415d-bc27-7190344e86c0"],
Cell[19188, 441, 2476, 40, 47, "Output",ExpressionUUID->"c3198e58-79d3-452c-af85-1754db508742"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21701, 486, 1214, 24, 54, "Input",ExpressionUUID->"a0cbb64d-b56c-4f73-957e-b24eb2dca6b8"],
Cell[22918, 512, 318, 6, 33, "Output",ExpressionUUID->"97734d43-9b86-4a33-b208-7011dd558698"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23273, 523, 842, 19, 56, "Input",ExpressionUUID->"ee1c72f0-db88-4079-a953-adf9d4cfc374"],
Cell[24118, 544, 352, 6, 33, "Output",ExpressionUUID->"c4a4ae05-5d22-4975-bd91-fb1ff1a245c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24507, 555, 629, 14, 32, "Input",ExpressionUUID->"847513ee-94ee-4b65-8664-8e8fcf21da20"],
Cell[25139, 571, 1938, 30, 34, "Output",ExpressionUUID->"11ec6a30-5b01-46b1-9df2-fdbaa76b145a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27114, 606, 1162, 27, 74, "Input",ExpressionUUID->"6bc6b4b6-d9fe-40c8-8f51-51979758278d"],
Cell[28279, 635, 1547, 33, 59, "Output",ExpressionUUID->"4ed1718e-6abd-4e47-9b17-2a548fc30441"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29863, 673, 1770, 46, 77, "Input",ExpressionUUID->"55859bc3-9bd1-4477-b741-714714627f25"],
Cell[31636, 721, 1063, 17, 33, "Output",ExpressionUUID->"a9add542-6bee-4b19-9fe1-07bf9b812072"]
}, Open  ]],
Cell[32714, 741, 754, 17, 53, "Input",ExpressionUUID->"de1ecc64-acc7-429a-b60f-7ddd4818930a"],
Cell[33471, 760, 3389, 78, 76, "Input",ExpressionUUID->"aeb63ce1-fc27-477a-8275-fe17a58a92c8"],
Cell[CellGroupData[{
Cell[36885, 842, 711, 15, 52, "Input",ExpressionUUID->"ed373a66-a559-411b-a438-df76ec496aa2"],
Cell[37599, 859, 1379, 20, 33, "Output",ExpressionUUID->"9d505a19-2485-4643-ac41-b8618a84cae8"]
}, Open  ]],
Cell[38993, 882, 1142, 31, 76, "Input",ExpressionUUID->"ba1beef6-76a7-4fcb-b22a-7cc53d91eea7"],
Cell[CellGroupData[{
Cell[40160, 917, 1484, 36, 118, "Input",ExpressionUUID->"43a9a5ac-19cd-4547-8eee-87f3afc1ee79"],
Cell[41647, 955, 788, 12, 33, "Output",ExpressionUUID->"146e1ec4-f9f6-4604-85d6-72938ecb5024"]
}, Open  ]],
Cell[42450, 970, 1373, 41, 74, "Input",ExpressionUUID->"331d367d-e91c-4460-8487-5eb348e3f161"],
Cell[CellGroupData[{
Cell[43848, 1015, 719, 14, 33, "Input",ExpressionUUID->"a2f2ca45-ee33-4656-bb53-ad8089d33034"],
Cell[44570, 1031, 4329, 99, 61, "Output",ExpressionUUID->"c60ac428-fda1-4799-bcf3-e151c39cb204"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48936, 1135, 1713, 42, 108, "Input",ExpressionUUID->"fa7337d2-0a89-45b7-a1a4-22b0d115a68c"],
Cell[50652, 1179, 1109, 20, 48, "Output",ExpressionUUID->"4ace16d5-0b7f-4a89-bb5a-e783f4bd0219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51798, 1204, 605, 12, 29, "Input",ExpressionUUID->"4632a955-cd92-4f16-a8f2-1aa8053a98dc"],
Cell[52406, 1218, 3737, 91, 61, "Output",ExpressionUUID->"3c428c36-c1db-4702-8e23-946bf97c2483"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56180, 1314, 541, 11, 32, "Input",ExpressionUUID->"a3baf786-ef19-44dc-970c-fbb2534bc866"],
Cell[56724, 1327, 2545, 64, 60, "Output",ExpressionUUID->"f520e5b6-79d3-4ef9-839c-1dd664f0019e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59306, 1396, 732, 20, 60, "Input",ExpressionUUID->"fb7250db-738b-4f02-99b2-c4b9a62ed51a"],
Cell[60041, 1418, 768, 16, 71, "Output",ExpressionUUID->"8e5b871f-7435-496f-816f-2ea5fdea25db"]
}, Open  ]]
}
]
*)


